Resource theory of unextendibility and non-asymptotic quantum capacity

In this paper, we introduce the resource theory of unextendibility as a relaxation of the resource theory of entanglement. The free states in this resource theory are the k-extendible states, associated with the inability to extend quantum entanglement in a given quantum state to multiple parties. The free channels are k-extendible channels, which preserve the class of k-extendible states. We define several quantifiers of unextendibility by means of generalized divergences and establish their properties. By utilizing this resource theory, we obtain non-asymptotic upper bounds on the rate at which quantum communication or entanglement preservation is possible over a finite number of uses of an arbitrary quantum channel assisted by k-extendible channels at no cost. These bounds are significantly tighter than previously known bounds for both the depolarizing and erasure channels. Finally, we revisit the pretty strong converse for the quantum capacity of antidegradable channels and establish an upper bound on the non-asymptotic quantum capacity of these channels.

==> anc/depolarizing channel/dkww24.txt <==
Var1,upper_bnd,upper_bnd_TBR,Var4,Var5
1,10,10,0.0303736460239352,0.0291463456595166
2,10,10,0.0487093507869862,0.0291463456595166
3,10,10,0.0584407300559903,0.0291463456595166
4,0.0331551759920063,0.15561694116512,0.0670159977025353,0.0291463456595166
5,0.0340723845187523,0.226536748917555,0.0875767135033871,0.0291463456595166
6,0.0342261260975678,0.251104784321902,0.103426187236616,0.0291463456595166
7,0.0350984581010869,0.347981202774757,0.130519450251389,0.0291463456595166
8,0.0351319517135258,0.355694059013666,0.153207069141714,0.0291463456595166
9,0.0357260701372717,0.450152731983214,0.197840416626233,0.0291463456595166
10,0.0360015547195687,0.480640084174488,0.225867903901037,0.0291463456595166
11,0.0362898196343566,0.546594757374261,0.303654542487959,0.0291463456595166
12,0.0368889986250991,0.643248146628431,0.320967711909952,0.0291463456595166
13,0.036952490486865,0.664585742913854,0.435330904887689,0.0291463456595166
14,0.0374061814712501,0.770784776412702,0.464809286764285,0.0291463456595166
15,0.0377131701683533,0.8213614132615,0.56630035239086,0.0291463456595166
16,0.0378846070757035,0.880018916341724,0.68931331491506,0.0291463456595166
17,0.0384370410229522,1.01468874538197,0.784602131674653,0.0291463456595166
18,0.0385309550933997,1.0307721543991,0.925090079025035,0.0291463456595166
19,0.0387715916774776,1.11612040907194,0.977278221158088,0.0291463456595166
20,0.0393095290078382,1.25345259911801,1.01957774228303,0.0291463456595166
21,0.0393260985613979,1.26235427262286,1.13694225441153,0.0291463456595166
22,0.0396064197998869,1.36673930266535,1.20398384390189,0.0291463456595166
23,0.040047066532404,1.48486308229651,1.26727024085453,0.0291463456595166
24,0.0400927241789173,1.51059577318615,1.41827077551884,0.0291463456595166
25,0.0403907701186481,1.62824200203691,1.47000613785782,0.0291463456595166
26,0.0407703811561664,1.73624166221362,1.52475782695666,0.0291463456595166
27,0.0408303711621199,1.77212334474451,1.65871873764463,0.0291463456595166
28,0.0411299545663688,1.89843738948287,1.71601942431961,0.0291463456595166


==> anc/depolarizing channel/eqn16.m <==

function x = eqn16(y,k,n)
x2=0;
d=2;
for m = max(0,y+k-n):min(y,k)
    x1 = nchoosek(k,m)*nchoosek(n-k,y-m)*(-1)^(y-m)*((d-1)^(k-m))*((d+1)^(n-k+m-y));
    x2=x1+x2;
end
x = (1/d^n)*x2;

==> anc/depolarizing channel/sdp_xin_wang.m <==
clear i1 g iter rate f m
p=0.25;% depolarizing probability r -> (1-p) r + p/3(X r X + Y r Y + Z r Z)
            % do not take larger than 0.25;
error_eps = 0.6;% epsilon error for code (1-eps is entanglement fidelity)

d=2; % dimension

for n = 1:28
    disp(['number of channel uses: ' num2str(n)]);
    for iter = 1:5 
        disp(['number of iterations: ' num2str(iter)]);
        cvx_begin sdp
            variables eta 
            variables m(n+1)
            minimize eta
            a1=0;
            for kk = 0:n;
                a = nchoosek(n,kk)*(1-p)^(kk)*p^(n-kk)*m(kk+1);
                a1= a+a1;
            end
            a1>=1-error_eps;
            for ll = 0:n
                m(ll+1)<= 1;
                m(ll+1)>=0;
            end
            
            for qq=0:n
                b1=0;
                for pp = 0:n
                b = eqn16(pp,qq,n)*m(pp+1);
                b1=b+b1;
                end
                b1>= -eta;
                b1<= eta;
            end
            c1=0;
            if iter > 1
                for hh=0:n
                    c = nchoosek(n,hh)*(d^2-1)^(n-hh)*m(hh+1);
                    c1 = c+c1;
                end
                c1/(d^(2*n))>= g(iter-1)^2;
            end
            cvx_end
            g(iter)=cvx_optval
    end
    rate(n) = -log2(g(5))        
end

==> anc/depolarizing channel/test_bound.m <==
clear
error_eps = 0.6
d=2
mu = 1 - .25; % parameter for hypothesis testing


k_max = 3000;  % maximum value of k to optimize over

HIGH = 10;   % high value for comparing upper bound (used in optimization)

num_channel_uses = 10;  % total number of channel uses to consider

upper_bnd = HIGH * ones(num_channel_uses,1);  % initial values for DKWW bound

upper_bnd_tmp = HIGH;   % temp variable used in optimization

% calculate DKWW bound

k_opt = zeros(num_channel_uses,1); % vector for the optimal value of k

for n = [1:num_channel_uses]
    
    
    disp(['number of channel uses (DKWW): ' num2str(n)]);
    
    a = binocdf([0:n],n,mu);  % generates the CDF for the binomial distribution produced by mu
                              % these are the a_l in (166) of arXiv:1210.4722
    
    for k = [2:k_max]
        
        lam = 1/d * (1 + (d-1) / k);   % other binary variable to compare in hypothesis test
        
        if (mu < lam) % in this case, mu is k-extendible, so we can set lam equal, due to definition of rel. ent. unext.
            
            lam = mu;
            
        end

        b = 1 - binocdf([0:n],n,lam); % generates one minus the CDF for the binomial distribution produced by lam
                                      % these are the b_l in (167) of arXiv:1210.4722
        
        for l = [0:n-1]

            if (error_eps >= a(l+1) && error_eps <= a(l+2))  % check if a_l <= eps <= a_{l+1}
            
                gamma = (error_eps - a(l+1)) / (a(l+2) - a(l+1));  % calculate gamma from Prop. 32 of arXiv:1210.4722
                
                beta = (1-gamma) * b(l+1) + gamma * b(l+2);  % calculate b_eps from (165) of arXiv:1210.4722
                                
                if (beta > 1/k)   % bound is non-trivial only if this holds

                    upper_bnd_tmp = 1/n*log2(1 - 1/k) - 1/n*log2(beta - 1/k);  % calculate DKWW upper bound
                    continue;

                else

                    upper_bnd_tmp = HIGH;

                end

            end

        end

        if (upper_bnd(n) > upper_bnd_tmp)    % minimize

            upper_bnd(n) = upper_bnd_tmp;

            upper_bnd_tmp = HIGH;
            
            k_opt(n) = k;

        end

    end
    
end

% calculate TBR bound

upper_bnd_TBR = HIGH * ones(num_channel_uses,1);

% this calculation is the same as above, but with no optimization over k
% (like setting k = infinity)

for n = [1:num_channel_uses]
    
    disp(['number of channel uses (TBR): ' num2str(n)]);
    
    a = binocdf([0:n],n,mu);
     
    lam_TBR = 1/d;

    b = 1 - binocdf([0:n],n,lam_TBR);

    for l = [0:n-1]


        if (error_eps >= a(l+1) && error_eps <= a(l+2))

            gamma = (error_eps - a(l+1)) / (a(l+2) - a(l+1));
            
            beta = (1-gamma) * b(l+1) + gamma * b(l+2);

            upper_bnd_TBR(n) = - log2(beta);

        end

    end

end

%  plot([1:num_channel_uses], upper_bnd, 'o', [1:num_channel_uses], upper_bnd_TBR, 'o',[1:num_channel_uses], rate,'o')
%  
%  axis([1 num_channel_uses 0 2])
%  legend('DKWW','TBR','WFD')























==> anc/erasure_channel/DKWW5.m <==
% code used in the paper
clear p alpha1 y z q qmatrix rate2 p1 rate
format long
eta = 0.5 ;
error= 0.6;
kk = 30;
for n = 1:kk %% This loop is for the channel uses
    n
    clear rate2
for kext = 1:2 %This loop calculate the value for k, and then optimizes over these values
    p1 = 1/kext;

    clear qmatrix z q alpha1 y  
    for l = 1:n+1
        p(l) = nchoosek(n,l-1)*((1-eta)^(n-l+1))*((eta)^(l-1)); % This is the prob distribution over the number of erasure symbols, for the input state.
    end

    cvx_begin sdp quiet
    variable alpha1(n+1)
    variable y  
    variable z(n+1)
    
    alphat = 0;
    
    for j = 1: n+1 
         sum_alpha = alpha1(j) + alphat;
         alphat = sum_alpha;
    end
   maximize -alphat + y - y*error % objective function
          subject to 
          y>=0;
          for j = 0:n
               for k = 0:n
                  if j>=k
                     qmatrix(j+1,k+1)= nchoosek(n,n-k)*nchoosek(n-k,j-k)*p1^(n-j)*(1-p1)^(j-k); % condition derived for the kext of probability distribution
                  else qmatrix(j+1,k+1)=0;
                  end
               end
           end
    q = qmatrix*z;
          for r= 1: n+1 % constraints on variables
               z(r)<=1;
               z(r)>=0;
               alpha1(r)>=0;
          end
          cond1 =0;
    for r = 1:n+1
        cond1 = z(r)*nchoosek(n,n-r+1)+cond1; 
    end
        cond1 == 1;
    
        for k = 1:n+1
            alpha1(k)-y*p(k) + q(k) >=0; % last constraint in the SDP
        end
    cvx_end

if cvx_optval >= 1/kext
   rate2(kext) =  log2(1 - 1/kext) -  log2(cvx_optval - 1/kext);
else rate2(kext) = 2;
end
clear q
end
rate(n) = min(rate2)
end 


==> anc/erasure_channel/dep.25.txt <==
Var1,upper_bnd,k_opt
1,1.90773269405112,3000
2,2.37744375108173,4
3,2.46027392798031,5
4,1.45687065822402,6
5,1.23035726680572,7
6,1.18952812858638,9
7,1.14406684412507,13
8,1.02173886682243,16
9,1.04197230253842,17
10,0.919448441069326,22
11,0.892205133707462,30
12,0.785702125768392,41
13,0.746447925086126,42
14,0.698388713687153,51
15,0.665090528479042,67
16,0.621081898250754,94
17,0.586910685837292,96
18,0.553220632164355,113
19,0.523385539941639,147
20,0.499862132278554,203
21,0.47520399447753,222
22,0.453999387974768,255
23,0.434447366561914,332
24,0.416469448014961,476
25,0.399923794524346,568
26,0.384527900782436,650
27,0.370310505089673,898
28,0.357129278019218,1508
29,0.344825333643212,2400
30,0.333328550793863,2947
31,10,0
32,10,0
33,10,0
34,10,0
35,10,0


==> anc/erasure_channel/dkww49.txt <==
Var1,Var2,Var3,tbr_rate
1,0.0297473437255087,0.0291463456595166,0
2,0.0303608661833958,0.0291463456595166,-0.624647328955652
3,0.0309872187404978,0.0291463456595166,-0.48427338138631
4,0.031626584935766,0.0291463456595166,-0.285882557929768
5,0.032279321315366,0.0291463456595166,-0.0504157536060268
6,0.032945673979254,0.0291463456595166,0.211387265716366
7,0.0331973011465319,0.0291463456595166,0.493146586487527
8,0.0334128535561613,0.0291463456595166,0.790705342088696
9,0.033873648341193,0.0291463456595166,1.10117616310535
10,0.0343329008939106,0.0291463456595166,1.4224567734417
11,0.0344100334893034,0.0291463456595166,1.75296012445745
12,0.0347814065892198,0.0291463456595166,2.09145323722738
13,0.0353164520592841,0.0291463456595166,2.43695558833844
14,0.0356015763937652,0.0291463456595166,2.78867217317671
15,0.0356862585106066,0.0291463456595166,3.14594779395185
16,0.0369190816048919,0.0291463456595166,3.50823488414046
17,0.0342919058995825,0.0291463456595166,3.87507027043689
18,0.040013972109108,0.0291463456595166,4.24605801313305
19,0.0391051344315199,0.0291463456595166,4.62085648772013
20,0.0857174385523869,0.0291463456595166,4.99916849278795
21,0.141990697739874,0.0291463456595166,5.38073356035466
22,0.188347492703968,0.0291463456595166,5.76532189739389
23,0.251543795757006,0.0291463456595166,6.1527295545786
24,0.216483937525805,0.0291463456595166,6.54277453143273
25,0.220934775898376,0.0291463456595166,6.93529360517558
26,1.64312531459514,0.0291463456595166,7.33013972539551


==> anc/erasure_channel/erasure_channel_gen.m <==
%% This code is for minimization of k-ext relative entropy of hypothesis 
%% testing for erasure channel with respect to a particular kind
%% of a 2 extendible state for n channel uses. 
clear
format long
% Take only even values of n.
kk=50;
eta = 0.3;
error= 0.01;
for n =1:kk
    for l = 1:n+1
        p(l) = nchoosek(n,l-1)*(eta^(n-l+1))*((1-eta)^(l-1));
    end

    cvx_begin sdp
    variable alpha1(n+1)
    variable y  
    variable q(n+1)
    alphat = 0;
    for j = 1: n+1 
         sum_alpha = alpha1(j) +  alphat;
         alphat = sum_alpha;
    end
    
    maximize -alphat + y - y*error
    subject to 
        for k =1:n+1
            alpha1(k)-y*p(k) + q(k) >=0;
        end
        sumq = 0;
        for t = 1:n+1
            q(t) <=1;
            q(t) >= 0;
            alpha1(t)>=0; 
            sumq = sumq + q(t);
        end
        sumq == 1;
        y >= 0;


        if mod(n,2)==0
        for m = 1:n/2
            q(m)==q(n-m+2);
        end
        else for m = 1:(n+1)/2
            q(m)==q(n-m+2);
            end
        end
    
    cvx_end
q
if cvx_optval >= 1/2
   rate(n) = 1/n * log2(1 - 1/2) - 1/n * log2(cvx_optval - 1/2)
else rate(n) = 0
end
        
end

==> anc/erasure_channel/tbr_third_order_erasure.m <==
p=0.49; %where p is erasure probability 
epsilon=0.01; %where epsilon is error probability 
num_channel_uses=26
tbr_rate = zeros(num_channel_uses,1)
for n=[2:num_channel_uses] 
    disp(['number of channel uses: ' num2str(n)]);
    tbrthirdbound=1-p+sqrt(p*(1-p)/n)*norminv(epsilon);
    tbr_rate(n)=n*tbrthirdbound
end
  
    f= log2(1/(2*(1-epsilon)-1))
